Nonparametric Embeddings of Sparse High-Order Interaction Events

High-order interaction events are common in real-world applications. Learning embeddings that encode the complex relationships of the participants from these events is of great importance in knowledge mining and predictive tasks. Despite the success of existing approaches, e.g. Poisson tensor factorization, they ignore the sparse structure underlying the data, namely the occurred interactions are far less than the possible interactions among all the participants. In this paper, we propose Nonparametric Embeddings of Sparse High-order interaction events (NESH). We hybridize a sparse hypergraph (tensor) process and a matrix Gaussian process to capture both the asymptotic structural sparsity within the interactions and nonlinear temporal relationships between the participants. We prove strong asymptotic bounds (including both a lower and an upper bound) of the sparsity ratio, which reveals the asymptotic properties of the sampled structure. We use batch-normalization, stick-breaking construction, and sparse variational GP approximations to develop an efficient, scalable model inference algorithm. We demonstrate the advantage of our approach in several real-world applications.

==> figures/code/.ipynb_checkpoints/tensor_generation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import scipy.io\n",
    "from scipy.spatial.distance import pdist\n",
    "from scipy.interpolate import griddata\n",
    "import time\n",
    "import sklearn\n",
    "from sklearn.cluster import KMeans\n",
    "import scipy\n",
    "import scipy.stats as stats\n",
    "import scipy.special\n",
    "\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "nmods = 3\n",
    "numsamples = 100\n",
    "betas = [np.random.beta(1,10,size=[2000]) for k in range(nmods)]\n",
    "log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "omegas = [np.exp(log_omegas[k]) for k in range(nmods)]\n",
    "samples = [np.random.choice(range(2000), p = omegas[k],size = 2000) for k in range(nmods)]\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tensor_sparse_stick(alpha): \n",
    "    nmods=3\n",
    "    Wstar =[np.random.gamma(alpha) for k in range(3)]\n",
    "    N = np.maximum(np.random.poisson(np.prod(Wstar)),1)\n",
    "    \n",
    "    betas = [np.random.beta(1,alpha,size=[2000]) for k in range(nmods)]\n",
    "    log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "    log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "    log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "    omegas = [np.exp(log_omegas[k]) for k in range(nmods)]\n",
    "    \n",
    "    samples = [np.random.choice(range(2000), p = omegas[k],size = 2000) for k in range(nmods)]\n",
    "    entries = np.unique(np.vstack(samples).T,axis=0)\n",
    "    \n",
    "    size = np.prod([np.unique(entries[:,k]).shape[0] for k in range(3)])\n",
    "    return entries.shape[0], size, "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_sparse_stick(alpha):\n",
    "    nmods=3\n",
    "    Wstar =[np.random.gamma(alpha) for k in range(3)]\n",
    "    N = np.maximum(np.random.poisson(np.prod(Wstar)),1)\n",
    "    \n",
    "    betas = [np.random.beta(1,alpha,size=[2000]) for k in range(nmods)]\n",
    "    log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "    log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "    log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "    omegas = [np.exp(log_omegas[k]) for k in range(nmods)]\n",
    "    \n",
    "    samples = [np.random.choice(range(2000), p = omegas[k],size = 2000) for k in range(nmods)]\n",
    "    entries = np.unique(np.vstack(samples).T,axis=0)\n",
    "    return entries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tensor_sparse_trial2(alpha):\n",
    "    entries = np.unique(np.vstack([np.array(gen_sparse_stick(alpha)),np.array(gen_sparse_stick(alpha))\n",
    "                                   ,np.array(gen_sparse_stick(alpha))]),axis=0)\n",
    "    size = np.prod([np.unique(entries[:,k]).shape[0] for k in range(3)])\n",
    "    \n",
    "    return entries.shape[0],size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(788, 37440)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tensor_sparse_stick(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n",
      "3\n",
      "3.5\n",
      "4.5\n",
      "5\n",
      "5.5\n",
      "6\n",
      "6.5\n",
      "7\n",
      "7.5\n",
      "8\n",
      "8.5\n",
      "8.75\n",
      "9\n",
      "9.1\n",
      "9.2\n"
     ]
    }
   ],
   "source": [
    "averages = []\n",
    "for alpha in [2,3,3.5,4.5,5,5.5,6,6.5,7,7.5,8,8.5,8.75,9,9.1,9.2]:\n",
    "    print(alpha)\n",
    "    results = []\n",
    "    for i in range(200):\n",
    "        results.append(tensor_sparse_stick(alpha))\n",
    "    results = np.mean(results,axis=0)\n",
    "    averages.append(results)\n",
    "averages = np.array(averages) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "1.5\n",
      "2.5\n",
      "3\n",
      "3.5\n",
      "4.5\n",
      "5\n",
      "5.5\n",
      "6\n",
      "6.5\n",
      "7\n"
     ]
    }
   ],
   "source": [
    "averages = []\n",
    "for alpha in [1,1.5,2.5,3,3.5,4.5,5,5.5,6,6.5,7]:\n",
    "    print(alpha)\n",
    "    results = []\n",
    "    for i in range(200):\n",
    "        results.append(tensor_sparse_trial2(alpha))\n",
    "    results = np.mean(results,axis=0)\n",
    "    averages.append(results)\n",
    "averages = np.array(averages) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY0AAAEKCAYAAADuEgmxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nO3de3ydVZ3v8c8396TNpWmTtPReaGnrBYHYiwiDFM5BRVHHmYFRUDweDioqox4HxTOjZ86cMzqeOV5H7HhFGRARtOMwohbUcSilKRdpKYVSSpvSS6BX6C1pfueP50m7m+ay03Zn7yTf9+u1X9nPetbz7F8KyS9rrWetpYjAzMwsG0X5DsDMzIYOJw0zM8uak4aZmWXNScPMzLLmpGFmZllz0jAzs6zlNGlIulTSWknrJN3Yw/nZkpZJOijpE93O1Um6U9KTktZIWpjLWM3MrH8lubqxpGLg68AlQCuwQtKSiHgio9oO4CPA23q4xZeBX0TEOyWVAVW5itXMzLKTy5bGPGBdRKyPiEPA7cDlmRUiYntErADaM8sl1QAXAN9O6x2KiF05jNXMzLKQs5YGMBHYlHHcCszP8toZQBvwXUlnASuBj0bEy31dNG7cuJg2bdoJhGpmNjKtXLnyhYhoyLZ+LpOGeijLds2SEuAc4MMRsVzSl4Ebgf9x3IdI1wLXAkyZMoWWlpYTDNfMbOSR9NxA6ueye6oVmJxxPAl4fgDXtkbE8vT4TpIkcpyIWBwRzRHR3NCQdbI0M7MTkMuksQKYKWl6OpB9BbAkmwsjYiuwSdKZadEi4Ik+LjEzs0GQs+6piOiQdD1wL1AMfCciVku6Lj1/s6TxQAtQA3RKugGYGxF7gA8Dt6YJZz1wTa5iNTOz7ORyTIOIuAe4p1vZzRnvt5J0W/V07aNAcy7jMzOzgfGMcDMzy5qThpmZZc1Jw8zMsjbik0ZE8NWlT/Pbp9ryHYqZWcEb8UlDEot/t57frN2e71DMzAreiE8aALVVpeza195/RTOzEc5JAxhTVcaufYfyHYaZWcFz0gDqqkrZ6ZaGmVm/nDSAuqoydu930jAz64+TBlBXWcpOd0+ZmfXLSYOke2r3/nY6O7Ndud3MbGRy0iDpnoqAvQc68h2KmVlBc9Ig6Z4C3EVlZtYPJw1gzKgkaezyYLiZWZ+cNIDayjLALQ0zs/44aQBjqpKWxm7P1TAz65OTBslAOLilYWbWHycNoDYdCPf6U2ZmfXPSAIqLRE1FidefMjPrh5NGasyoMj89ZWbWDyeNVLKUiJOGmVlfcpo0JF0qaa2kdZJu7OH8bEnLJB2U9IkezhdLekTSz3MZJ0BtVRm73T1lZtannCUNScXA14E3AnOBKyXN7VZtB/AR4Iu93OajwJpcxZhpjJdHNzPrVy5bGvOAdRGxPiIOAbcDl2dWiIjtEbECOO63taRJwJuBb+UwxiPqKks9EG5m1o9cJo2JwKaM49a0LFtfAj4JdJ7KoHpTV1XGngMdHPZKt2Zmvcpl0lAPZVn9RpZ0GbA9IlZmUfdaSS2SWtra2gYa4xF1XbPC/QSVmVmvcpk0WoHJGceTgOezvPY84K2SNpB0a10k6Yc9VYyIxRHRHBHNDQ0NJxzsmHRWuLuozMx6l8uksQKYKWm6pDLgCmBJNhdGxKciYlJETEuvuy8i3p27UKG2qmt5dLc0zMx6U5KrG0dEh6TrgXuBYuA7EbFa0nXp+ZsljQdagBqgU9INwNyI2JOruHrT1dLYvd8tDTOz3uQsaQBExD3APd3Kbs54v5Wk26qve/wG+E0OwjvGkY2YXnZLw8ysN54RnjoypuGBcDOzXjlppKorSpA8EG5m1hcnjVRRkaitLPXy6GZmfXDSyDCmqswbMZmZ9cFJI0NtZakn95mZ9cFJI8OYKndPmZn1xUkjQ527p8zM+uSkkaGuqpTdbmmYmfXKSSNDXWUZew920H54UBbWNTMbcpw0MowZ5ZVuzcz64qSRoTZdSsQT/MzMeuakkaHuyPLobmmYmfXESSPDGC+PbmbWJyeNDHWV3ojJzKwvThoZ6kZ1jWm4pWFm1hMnjQzV5SUUF4ld3ojJzKxHThoZJFFXWeoxDTOzXjhpdFPrWeFmZr1y0uhmTFWZu6fMzHrhpNFNXWWp9wk3M+uFk0Y3dVVlXkbEzKwXOU0aki6VtFbSOkk39nB+tqRlkg5K+kRG+WRJ90taI2m1pI/mMs5MdVWlXh7dzKwXJbm6saRi4OvAJUArsELSkoh4IqPaDuAjwNu6Xd4BfDwiHpZUDayU9Ktu1+ZEXWUp+w4d5mDHYcpLinP9cWZmQ0ouWxrzgHURsT4iDgG3A5dnVoiI7RGxAmjvVr4lIh5O3+8F1gATcxjrEXWjklnhfoLKzOx4uUwaE4FNGcetnMAvfknTgLOB5b2cv1ZSi6SWtra2EwjzWHVdK916XMPM7Di5TBrqoSwGdANpNPAT4IaI2NNTnYhYHBHNEdHc0NBwAmEea0y60u3Olz2uYWbWXS6TRiswOeN4EvB8thdLKiVJGLdGxF2nOLZe1VW5pWFm1ptcJo0VwExJ0yWVAVcAS7K5UJKAbwNrIuIfchjjcY4kDT9BZWZ2nJw9PRURHZKuB+4FioHvRMRqSdel52+WNB5oAWqATkk3AHOBVwNXAY9LejS95acj4p5cxdvFGzGZmfWu36QhaRbwDaApIl4p6dXAWyPif/V3bfpL/p5uZTdnvN9K0m3V3e/peUwk50aVFVNaLC9aaGbWg2y6p/4J+BTpY7ER8QeSrqZhSRK1lWXs9vpTZmbHySZpVEXEQ93KOnIRTKGoqyp195SZWQ+ySRovSDqd9HFZSe8EtuQ0qjwb46VEzMx6lM1A+IeAxcBsSZuBZ4F35zSqPKutLKN15758h2FmVnD6TRoRsR64WNIooChd1mNYG1NVyuOb3dIwM+uu3+4pSYcl/R2wrythSHo455Hl0emNo9m25yBbdu/PdyhmZgUlmzGN1Wm9X0qqT8vy8jjsYFk0uxGA+57cnudIzMwKSzZJoyMiPkny6O2/SzqXAa4hNdSc0TiayfWVLF3jpGFmlimbpCGAiLgD+FPgu8CMXAaVb5JYNLuJ/1j3AvsPHc53OGZmBSObpPH+rjcRsRp4PcnGScPaxXOaONjRyX+seyHfoZiZFYxen56SdFFE3AdMlTS12+mXchtW/s2bXs/o8hKWPrmNi+c25TscM7OC0Ncjt38E3Ae8pYdzAQzacuX5UFZSxAWzxrF0zXY6O4OiomE99m9mlpVek0ZE/HX69ZrBC6ewLJrdxD2Pb2X183t41aTafIdjZpZ3vY5pSHpLZreUpL+S9JikJZKmD054+fWG2Y1I8Os12/IdiplZQehrIPxvgTYASZeRLB3yPpKNlG7u47pho35UGedMGcPSJ500zMyg76QREdG1ANM7gG9HxMqI+BZw8ptxDxGL5jSyavMetu4+kO9QzMzyrq+kIUmjJRUBi4ClGecqchtW4bh4TvLklGeHm5n1nTS+BDxKsh3rmohoAZB0NsN8afRMMxtHM2lMJUs9rmFm1ufTU9+RdC/QCDyWcWorMGKeqJLExXOauO2hjew/dJjKsuJ8h2Rmljd9zgiPiM0R8UhEdGaUbYmIjbkPrXAsmtPIwY5OHnjGs8PNbGTLZhmREW/e9HpGlRXzay9gaGYjXE6ThqRLJa2VtE7SjT2cny1pmaSDkj4xkGsHU3lJMRfMauC+J7cRMawX+DUz61OfSUNSkaRVJ3JjScXA14E3AnOBKyXN7VZtB8nih188gWsH1aI5TWzbc5DVz+/JZxhmZnnV35hGJ/CYpCkncO95wLqIWB8Rh4Dbgcu73X97RKwA2gd67WC78MwGzw43sxEvm+6pCcBqSUvTJUSWSFqSxXUTgU0Zx61pWTayvlbStZJaJLW0tbVlefuBGze6nLMn13ljJjMb0fpa5bbL507w3j0tC5vtgEDW10bEYmAxQHNzc04HHBbNaeLv713Ltj0HaKoZMfMbzcyO6LelERG/BZ4EqtPXmrSsP63A5IzjScDzWcZ1MtfmzKI53jvczEa2fpOGpD8FHgL+hGS71+WS3pnFvVcAMyVNl1QGXEGy2GE2TubanDmzqZqJdZ4dbmYjVzbdUzcBr42I7QCSGoBfA3f2dVFEdEi6HrgXKAa+ExGrJV2Xnr9Z0niSZUpqgE5JNwBzI2JPT9ee2Ld46iSzwxv5UcsmDrQfpqLUs8PNbGTJJmkUdSWM1ItkOb8jIu4B7ulWdnPG+60kXU9ZXVsILprTxPeXPccDz7zARbO9DayZjSzZ/PL/haR7Jb1X0nuBf6UAf5kPlgUzPDvczEauflsaEfHfJb0DeD3JU02LI+LunEdWoMpLijl/ZgP3rdlOvC2QvHe4mY0c2QyEjwJ+FhEfI9mx77Ck0pxHVsAumtPI1j0HPDvczEacbLqnfgeUS5pIMgB+DfC9XAZV6C5K9w73RD8zG2mySRpKt319B/DViHg7yXpQI9a40eW8ZnId93nvcDMbYbJKGpIWAu8iGQSH7J66GtYWzW7ksdbdbN/jvcPNbOTIJml8FPgUcHc6z2IGcH9uwyp8i7x3uJmNQNksI/K7iHhrRHw+PV4fER/JfWiFbfb4dHa4k4aZjSD9djNJmgV8ApiWWT8iLspdWIVPEovmNPLjllbPDjezESObsYkfkzxq+y3gcG7DGVoumt3ILcueY9kzL/KG2Y35DsfMLOeySRodEfGNnEcyBC2YMZaqsmKWPrnNScPMRoRsBsL/RdIHJU2QVN/1ynlkQ0BFaTHnzxyXzA733uFmNgJk09J4T/r1v2eUBTDj1Icz9Cya3cS9q7fxxJY9vOK02nyHY2aWU9msPTV9MAIZqt6Qzg6/b812Jw0zG/ayWXuqStJnJC1Oj2dKuiz3oQ0NDdXlnDWpjl/70VszGwGyGdP4LnAIeF163Ar8r5xFNAQtmt3IY5t2sX2vZ4eb2fCWTdI4PSK+ALQDRMR+kiXSLdU1O/w3T7blORIzs9zKJmkcklRJMviNpNOBgzmNaoiZM6Ga02or+LX3DjezYa7XpCHpl+nbzwK/ACZLuhVYCnwy96ENHZK4aE4j//70Cxxo9/xHMxu++mppNABExC9JlkV/L3Ab0BwRv8l5ZEPMojlN7G8/zLL1L+Y7FDOznOnrkdvadJvX7i6QRETclaughqKFM8ZSWVrMfWu284YzPTvczIanvloatcBlwFt6eGX1yK2kSyWtlbRO0o09nJekr6Tn/yDpnIxzfyFptaRVkm6TVDGQb2ywVZQW8/qZ41i6Zptnh5vZsNVXS2NjRLzvRG8sqRj4OnAJyWO6KyQtiYgnMqq9EZiZvuYD3wDmp1vLfgSYGxH7Jd0BXEGBbzN78ZxGfvXENtZs2cvc02ryHY6Z2SnXV0vjZP9cngesS/ffOATcDlzerc7lwC2ReBCokzQhPVcCVEoqAaqA508ynpzrWrTQ28Ca2XDVV9LYlXYRzT7Be08ENmUct6Zl/daJiM3AF4GNwBZgdzogfxxJ10pqkdTS1pbfeRKN1RWcNamWX6/x7HAzG576Shp/DuwEPivpYUnfkHS5pNFZ3runCYDdWy891pE0hqQVMh04DRgl6d09fUhELI6I5ohobmhoyDK03Fk0p4nHWnfRttdTWcxs+Ok1aUTE1oj4XkRcATQDtwDnAvdK+rWk/uZqtAKTM44ncXwXU291LgaejYi2iGgH7uLoMiYFbdGcRiLg/rVubZjZ8JPNjHAiojMilkXEX0XEeSSD0pv7uWwFMFPSdEll6TVLutVZAlydPkW1gKQbagtJt9SCdLFEAYuANQP4vvJm7oQaJtRWsNSzw81sGMpmldtZkpZKWpUevxq4LiJu7eu6iOgArgfuJfmFf0dErJZ0naTr0mr3AOuBdcA/AR9Mr10O3Ak8DDyexrn4BL6/QSeJi2Z7driZDU/qb06BpN+SbMD0zYg4Oy1bFRGvHIT4BqS5uTlaWlryHQb3P7mda763gu+/bx5/NCv/4yxmZr2RtDIimrOtn033VFVEPNStrGNgYY0sC08fS0VpkbuozGzYySZpvJCubNu1yu07SR6DtV5UlBbz+jMa+OXqbew75PxqZsNHNknjQ8A3gdmSNgM3AB/IaVTDwPteP41tew/w1z9bne9QzMxOmX6TRjqj+2KSVW9nR8TrI2JDziMb4l53+jg+/IYz+PHKVu5c2ZrvcMzMTom+1p4CQNLHuh0D7AZWRsSjOYprWPjoxbN4aMMO/sdPV3HWpFpmNlXnOyQzs5OSTfdUM3AdyZIfE4FrgQuBf8pigt+IVlwkvnLF2YwqL+aDtz7s8Q0zG/KySRpjgXMi4uMR8XGSJNIAXECyMZP1obGmgv/3Z69hXdtLHt8wsyEvm6QxBTiUcdwOTI2I/Xiv8KycP7OB69PxjZ94fMPMhrB+xzSAfwYelPSz9PgtwG2SRgFP9H6ZZfroopk89OwOPvPTVZw1uZYzGj2+YWZDTzZPT/0N8F+BXSQD4NdFxP+MiJcj4l25DnC4KCku4itXnk1VWTK+sf+Qlxgxs6Gn16Qhqb7rBTwL/IBkpdv1aZkNUFM6vvH09pf46yWr8h2OmdmA9dXSWAm0pF/bgKeAp9P3K3Mf2vB0waxkfOOOllbuetjjG2Y2tPS1n8b0iJhBskrtWyJiXESMBS4j2d/CTtBHF81k/vR6brp7Feu27813OGZmWcvm6anXRsQ9XQcR8W/AH+UupOEvc3zjQ7c+4vENMxsysl2w8DOSpkmaKukm4MVcBzbcdY1vPLV9L59d4vkbZjY0ZJM0riSZzHd3+mpIy+wkXTCrgQ9deAY/atnE3Y94fMPMCl+/8zQiYgfw0cwySdnM77As3HDxTB7asIOb7l7FqybWcUbj6HyHZGbWq74euf19xvsfdDvdfVMmO0ElxUV89cqzqSwt5kOev2FmBa6v7qlRGe+7b+2qHMQyYmWOb3zuXzy+YWaFq6+kEb287+nYTtIFsxr44IWnc/sKj2+YWeHqa2yiTtLbSRJLnaR3pOUCanMe2Qj0FxfPYsWzO7np7lVMqa/i3KmeeG9mhaWvlsZvgbeSTOb7LclChW9Jj3+Xzc0lXSppraR1km7s4bwkfSU9/wdJ52Scq5N0p6QnJa2RtHAg39hQ1DV/o7G6nCsXL+enj2zOd0hmZsfotaUREdeczI0lFQNfBy4BWoEVkpZERObKuG8EZqav+cA30q8AXwZ+ERHvlFQGVJ1MPEPF+NoK7v7geXzg1pXc8KNHWbf9JT52ySyKijyMZGb51+88DUmfyXhfPoB7zwPWpXuMHwJuBy7vVudy4JZIPEjSDTZBUg3JJk/fBoiIQxGxawCfPaSNGVXGLe+bzxWvnczX7l/H9bf5qSozKwx9PXL7ybRL6J0ZxcsGcO+JwKaM49a0LJs6M0gWRvyupEckfSvdv6OnOK+V1CKppa2tbQDhFbaykiL+zztexWfePId/W7WVP/3mMrbtOZDvsMxshOurpbEW+BNghqR/l7QYGCvpzCzv3VN/SvenrnqrUwKcA3wjIs4GXgaOGxMBiIjFEdEcEc0NDQ1ZhjY0SOL958/gW1c3s77tJd76td+zavPufIdlZiNYX0ljJ/BpYB1wIfCVtPxGSQ9kce9WYHLG8STg+SzrtAKtEbE8Lb+TJImMSIvmNHHnB15HSVER77z5AX6xaku+QzKzEaqvpHEp8K/A6cA/kIxRvBwR10TE67K49wpgpqTp6UD2FcCSbnWWAFenT1EtAHZHxJaI2ApsymjVLGKEby07Z0INP/3QecyZUMN1P3yYr9+/jghPlzGzwdXXfhqfjohFwAbghyRdRg2Sfi/pX/q7cUR0ANeT7MexBrgjIlZLuk7SdWm1e4D1JK2ZfwI+mHGLDwO3SvoD8Brgfw/0mxtuGqrLue2/LuDy15zG39+7lo/f8RgHOzxAbmaDR/39tSrpCxHxyfT9IxFxtqRxEfHCoEQ4AM3NzdHS0pLvMHIuIvjafev4v796inOnjuGbV53LuNEDebDNzCwhaWVENGdbv99HbrsSRuq9aVnBJYyRRBIfXjSTr/352azavJu3ff0/WLvVOwCaWe5ls5/GERHxWK4CsYG77NWnccd/W8ihjk7++BsPcP+T2/MdkpkNcwNKGlZ4zppcx8+uP4+pY6v4L99fwbd//6wHyM0sZ5w0hoEJtZX8+LqFXDynib/5+RN8+u5VtB/uzHdYZjYMOWkME1VlJdz87nP5wIWnc9tDG7nsK7/ntoc2su9QR75DM7NhxEljGCkqEn956Wz+8V3nIMGn7nqcBf97KX/z8yfY8MLL+Q7PzIaBfh+5HUpGyiO32YgIVmzYyS3LNvCLVVvp6AwuPLOBqxdO5cJZjV4118yAgT9y29cmTDaESWLe9HrmTa9n254D3PbQRm5dvpH3fa+FKfVVXLVgKn/SPIm6qrJ8h2pmQ4hbGiPIoY5O7l29lR8se46HNuygvKSIt71mIlctnMorJ3ozRrORaKAtDSeNEWrNlj3csuw5fvrIZva3H+bcqWO4euFU3vjKCZSVeKjLbKRw0nDSGJDd+9u5c2UrP1i2gQ0v7mPc6HKunDeZP58/hQm1lfkOz8xyzEnDSeOEdHYGv3u6jR8se4771m6nSOI/v6KJqxZMY8GMeiQPnJsNRx4ItxNSVCQuPLORC89sZNOOffzwwef4Ucsm7nl8K7OaRnPVwmm84+yJjCr3/zJmI5lbGtarA+2HWfLY89yybAOrNu+huryEPz53ElctnMrpDaPzHZ6ZnQLunnLSOOUigkc27eKWBzbwr49vof1wcP7McVy1YCqL5jRR7DkfZkOWk4aTRk617T3Ij1Ykcz627D7AxLpK3rVgCle8dgr1ozznw2yocdJw0hgUHYc7+fWabXz/gedYtv5FykqKeMurT+PqhVM5a3JdvsMzsyw5aThpDLqntu3lB8ue466HW3n50GHOmlzH1Qum8uZXT6CitDjf4ZlZH5w0nDTyZu+Bdu56eDO3LNvAM20vUz+qjD977WTeNX8Kk8ZU5Ts8M+uBk4aTRt5FBA888yLff2ADv16zDYBFc5p4z8JpnHfGWM/5MCsgBTVPQ9KlwJeBYuBbEfF33c4rPf8mYB/w3oh4OON8MdACbI6Iy3IZq506kjjvjHGcd8Y4Nu/az60PPsftKzbxqye2cXrDKK5aMJU/PncS1RWl+Q7VzAYoZy2N9Bf+U8AlQCuwArgyIp7IqPMm4MMkSWM+8OWImJ9x/mNAM1CTTdJwS6NwHWg/zD2Pb+GWZc/x6KZdjCor5u3nTOTqhdOY1VSd7/DMRqxCamnMA9ZFxHoASbcDlwNPZNS5HLglksz1oKQ6SRMiYoukScCbgb8FPpbDOG0QVJQW845zJvGOcybxh9Zd3LLsOe5oaeWHD25kwYx63rNwGpfMbaKk2IslmhWyXP6ETgQ2ZRy3pmXZ1vkS8EnAm10PM6+eVMcX/+QsHvzUIv7y0tls2rGfD9z6MOd/4X6+uvRp2vYezHeIZtaLXLY0ehrt7N4X1mMdSZcB2yNipaQL+/wQ6VrgWoApU6acSJyWJ/WjyvjAhadz7QUzuO/J7dyybAP/91dP8eWlT/OayXXMm17P/BljOXfqGEZ7zSuzgpDLn8RWYHLG8STg+SzrvBN4azrmUQHUSPphRLy7+4dExGJgMSRjGqcufBssxUXikrlNXDK3ifVtL/Hjla0se+ZFvvm79fzjb56huEi88rQa5s8Yy7xp9bx2ej21lR5EN8uHXA6El5AMhC8CNpMMhP95RKzOqPNm4HqODoR/JSLmdbvPhcAnPBA+8rx8sIOHN+5k+fodLH/2RR7btJtDhzuRYM74GuZNr2fBjHpeO62esaPL8x2u2ZBUMAPhEdEh6XrgXpJHbr8TEaslXZeevxm4hyRhrCN55PaaXMVjQ8+o8hLOn9nA+TMbgOQJrEc27uKhZ5MkcvuKjXzvgQ0AzGwczfwZ9cybPpYF0+tprKnIY+Rmw5cn99mQdaijk8c37+LB9Tt46NkdtGzYwcuHDgMwbWwV86ePTRNJvWekm/XCM8KdNEasjsOdPLFlT9qdtYMVG3awe387ABPrKpk/vZ75M+qZP30sU8dWeWa6GU4aThp2RGdnsHbbXpavf5HlzyatkRdfPgRAY3V5MrA+vZ4F0+s5o3G0k4iNSE4aThrWi4jgmbaXWP7sjiOD69v2JHNC6keV8dppY5gzoYYzm6qZNb6aqfVVnmxow17BDISbFRpJnNFYzRmN1bxr/lQigo079h3pzlr53A5++cQ2uv6OKisp4oyG0Zw5vppZTdWcOX40s5qqmVhX6VaJjVhuaZhl2H/oMOu2v8TabXt5atte1m5Nvm7ZfeBIndHlJcxsGp20SJqqjySVcaPLnExsyHFLw+wkVJYV86pJtbxqUu0x5bv3t/P0tr1JMtmafL139VZuX3F0FZz6UWXM6kom46s5s6mamU3Vnohow4qThlkWaitLaZ5WT/O0+iNlEcELLx06mkzSlslPHt7MSwc7jtSbUFtxTItkVtNoZjZWU1nmXQ1t6HHSMDtBkmioLqehupzXnTHuSHlE8PzuA0daJF1flz3wIoc6OtNrYUp9VZJMMlom08eNoqzEg+9WuJw0zE4xSUysq2RiXSVvmN14pLzjcCcbd+xLWyQvJV+37eW+J7dzuDMZWywpEjMaRjFj3Ggm11cypb6KSfVVTKmvYmJdpfdct7xz0jAbJCXFRcxoGM2MhtFc+sqj5Qc7DrO+7eUj3Vtrt+7l6e17uX/tdg52HLszwPiaCibXVzK5vorJY5JkMjlNKo3V5RQVeSDecstJwyzPykuKmTOhhjkTao4p7+wM2l46yKYd+9i4Yx+bduxPvu7cx7JnXuTuPZvJfPixrKSISWMqM5JJ2lIZU8WUsVXUeHtdOwWcNMwKVFGRaKqpoKmm4pgB+C4HOw6zeed+Nu1MkklrV3LZuY9HNu5kz4GOY+rXVpYyJW2VTEoTSleCOa2u0mMplhUnDbMhqryk+Eh3V09272tn0859R1sqO/exccd+1mzZw6+e2Mahw0e7vooEE1NnSzcAAAwgSURBVGormTSm8pgur66usIbR5Z6DYoCThtmwVVtVSm1VLa+cWHvcuc7OYNveA2x8cd9xLZXfPd12ZHmVLhWlRUweczSZZCaX0+oqqakocVIZIZw0zEagoiIxobaSCbWVzO/h/IH2w7Tu3M+mrhbKi/vSVst+Vjy7g70Hj+36qigtSrrSqitorClnfNqt1lhTfqSLrammnKoy/8oZ6vxf0MyOU1FazBmNozmj8fiur4hg9/72I4PzW3bvZ9ueA2zbc5Btew6w+vk9LF2znf3th4+7trqi5EgCaaquoKm2gqbq8jTBVDC+toKG0eUeXylgThpmNiCSqKsqo66qjFdPquuxTkSw92AH2zOSydY9B9ievt+25wDLn93B9r0HaD98/Pp3Y0eV0Zgml/FpQjmSaGoqaKotZ+yocor9iPGgc9Iws1NOEjUVpdRUlHJGY3Wv9To7g537DiWJZe8Btu0+cOR9V8JZ/fweXnjpIN3XVi0uEg2jy2mqKU9aKWliaczoDhtfU0FtZanHW04hJw0zy5uiIjF2dDljR5czl5pe63Uc7uSFlw5ltFiOtmC27T3Ixhf3sWLDDnbtaz/u2rKSomNbKelYS/2oMuoqS9NWUyl1laXUVJZ61n0/nDTMrOCVFBcxvjYZ8zirj3oH2g/TtvcgW9MusG17DqYJJkk2a7bs4f6129l36Pjxli4VpUXUVSaJpLayNE0o6XH6vqv8yPmqMkaVFY+IFo2ThpkNGxWlxckSK/VVfdbbe6CdXfva2b0/+bpr/6GM40NpWTu797Xz7Asvs3v/Lnbuaz+y4GRPSop0JJHUdrVgKo8mmiS5HD1XW3m0dTOUxmZymjQkXQp8GSgGvhURf9ftvNLzbwL2Ae+NiIclTQZuAcYDncDiiPhyLmM1s5GjuqKU6opSJg/wugPth49JMkmiyUg4aaLZtT/pSlu7dS+797cfs1R+T2oqSo50kx2TcCqPTTRd3Wi1aVl5yeB3peUsaUgqBr4OXAK0AiskLYmIJzKqvRGYmb7mA99Iv3YAH08TSDWwUtKvul1rZjaoKkqLGV9bzPjaigFd136480irZvf+o4nmaIvmELv2Hz3etGNfWq+dzj42V60qK6a2spRJYyr58XWvO8nvLju5bGnMA9ZFxHoASbcDlwOZv/gvB26JZM/ZByXVSZoQEVuALQARsVfSGmBit2vNzIaE0uIixo0uZ9zo8gFd19mZPLq8O7N105VkMlo3JYPYvZXLpDER2JRx3ArHTT7tqc5E0oQBIGkacDawPBdBmpkVqqIiHRkjmULf4zSDJZfTLntKfd0bWn3WkTQa+AlwQ0Ts6fFDpGsltUhqaWtrO+Fgzcysf7lMGq1wzDjTJOD5bOtIKiVJGLdGxF29fUhELI6I5ohobmhoOCWBm5lZz3KZNFYAMyVNl1QGXAEs6VZnCXC1EguA3RGxJX2q6tvAmoj4hxzGaGZmA5CzMY2I6JB0PXAvySO334mI1ZKuS8/fDNxD8rjtOpJHbq9JLz8PuAp4XNKjadmnI+KeXMVrZmb9U3Rf0GUIa25ujpaWlnyHYWY2ZEhaGRHN2db3+sNmZpY1Jw0zM8uak4aZmWVtWI1pSGoDnhvAJeOAF3IUTi443txyvLnleHPrROOdGhFZz1cYVkljoCS1DGQAKN8cb2453txyvLk1WPG6e8rMzLLmpGFmZlkb6Uljcb4DGCDHm1uON7ccb24NSrwjekzDzMwGZqS3NMzMbABGZNKQdKmktZLWSbpxkD97sqT7Ja2RtFrSR9Pyekm/kvR0+nVMxjWfSmNdK+k/Z5SfK+nx9NxX0oUekVQu6Udp+fJ0T5KTjbtY0iOSfl7o8aabed0p6cn033lhgcf7F+n/C6sk3SapopDilfQdSdslrcooG5T4JL0n/YynJb3nJOL9+/T/hz9IultSXSHHm3HuE5JC0rhCiZeIGFEvksUTnwFmAGXAY8DcQfz8CcA56ftq4ClgLvAF4Ma0/Ebg8+n7uWmM5cD0NPbi9NxDwEKSfUn+DXhjWv5B4Ob0/RXAj05B3B8D/hn4eXpcsPEC3wfen74vA+oKNV6STceeBSrT4zuA9xZSvMAFwDnAqoyynMcH1APr069j0vdjTjDe/wSUpO8/X+jxpuWTSRZ8fQ4YVzDxnuwvk6H2Sv9R7804/hTwqTzG8zOSfdTXAhPSsgnA2p7iS/8nWpjWeTKj/Ergm5l10vclJBN+dBIxTgKWAhdxNGkUZLxADckvYXUrL9R4u3avrE/v9XOSX3AFFS8wjWN/Cec8vsw66blvAleeSLzdzr2dZJ+ego4XuBM4C9jA0aSR93hHYvdUb1vMDjodu5VtUyR7o5N+bUyr9RbvxPR99/JjromIDmA3MPYkQv0S8EmgM6OsUOOdAbQB31XSnfYtSaMKNd6I2Ax8EdhIss3x7oj4ZaHGm2Ew4svVz+r7SP4SL9h4Jb0V2BwRj3U7lfd4R2LSyGYb2twHkcVWtl1VeyiLPsr7umbAJF0GbI+Ildle0stnD0q8JH9JnQN8IyLOBl4m6T7pTb7/fccAl5N0NZwGjJL07r4u6eWzB+vftz+nMr5THrekm4AO4NaT+OycxiupCrgJ+KueTp/AZ5/SeEdi0shmG9qcUs9b2W6TNCE9PwHYnpb3Fm9r+r57+THXSCoBaoEdJxjuecBbJW0AbgcukvTDAo63FWiNiOXp8Z0kSaRQ470YeDYi2iKiHbgLeF0Bx9tlMOI7pT+r6UDvZcC7Iu2PKdB4Tyf5I+Kx9OduEvCwpPEFEe+J9MMO5RfJX6Lr0/8oXQPhrxjEzxdwC/ClbuV/z7EDi19I37+CYwe+1nN04GsFsICjA19vSss/xLEDX3ecotgv5OiYRsHGC/w7cGb6/rNprAUZLzAfWA1UpZ/zfeDDhRYvx49p5Dw+knGeZ0kGacek7+tPMN5LgSeAhm71CjLebuc2cHRMI+/xDsovykJ7kWwx+xTJkwc3DfJnv56kCfgH4NH09SaSPsalwNPp1/qMa25KY11L+kREWt4MrErPfY2jkzUrgB+TbKP7EDDjFMV+IUeTRsHGC7wGaEn/jX+a/kAUcryfA55MP+sH6S+EgokXuI1kvKWd5K/T/zJY8ZGMP6xLX9ecRLzrSPrvu37mbi7keLud30CaNAohXs8INzOzrI3EMQ0zMztBThpmZpY1Jw0zM8uak4aZmWXNScPMzLLmpGEjkqSxkh5NX1slbc44LstDPJely548JukJSf8tLb9O0tWDHY9Zb/zIrY14kj4LvBQRXxykzxPJz15nelxKspLpvIholVQOTIuItYMRj9lAuKVhlkr3I/itpJWS7s1YJuM3kj4v6SFJT0k6Py1/RVr2aLpPw8y0/GNK9sZYJemGtGyakr09/hF4mGOXb6gmWangRYCIONiVMCR9Nt1T4bSMltCjkg5LmiqpQdJPJK1IX+cN2j+YjUgl+Q7ArEAI+CpweUS0Sfoz4G9JZsxCshfDPElvAv6aZM2o64AvR8StaZdWsaRzgWtIlgcRsFzSb4GdwJkks24/mPnBEbFD0hLgOUlLSZZHv62rJZLWeZ5kpjuSPgT8UUQ8J+mfgf8XEb+XNIVkGew5Ofj3MQOcNMy6lAOvBH6VbnhWTLK0Q5euhSVXkqwTBLAMuEnSJOCuiHha0uuBuyPiZQBJdwHnA0uA5yLiwZ4+PCLeL+lVJMnoEyR7rLy3e720JfH+9J6k9eemMQPUSKqOiL0D+u7NsuSkYZYQsDoiFvZy/mD69TDpz01E/LOk5cCbgXslvZ+el5vu8nJfAUTE48Djkn5Asnjce48JMOku+zbw1oh4KS0uItlgZ39f9zY7VTymYZY4CDRIWgjJ4LSkV/R1gaQZwPqI+ApJS+LVwO+At0mqSjd/ejvJqrt93We0pAszil5DMjCeWaeUZCvYv4yIpzJO/RK4PqPea/r8Ls1OkpOGWaITeCfweUmPkayE+rp+rvkzYJWkR4HZwC0R8TDwPZLVRJcD34qIR/q5j4BPSlqb3utzHN819TrgtcDnMgbDTwM+AjSnA/FPkIyzmOWMH7k1M7OsuaVhZmZZc9IwM7OsOWmYmVnWnDTMzCxrThpmZpY1Jw0zM8uak4aZmWXNScPMzLL2/wH9cLR7wH741AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(averages[:,1],averages[:,0]/averages[:,1],label= 'ours')\n",
    "#plt.plot(averages2[:,1],averages2[:,0]/averages2[:,1],label= 'ours')\n",
    "#plt.plot(averages,)\n",
    "#plt.plot(cp_nodes**3,average_cp/cp_nodes**3)\n",
    "plt.xlabel(\"Tensor Size\")\n",
    "plt.ylabel(\"#Edge/Tensor Size\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.15563992, 0.11435753, 0.07368249, 0.06315034, 0.05268409,\n",
       "       0.0397881 , 0.03455156, 0.03033025, 0.02681436, 0.02390171,\n",
       "       0.02111986])"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "averages[:,0]/averages[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  1259.06 ,   3266.51 ,  11291.15 ,  17106.955,  25137.475,\n",
       "        46334.075,  60578.745,  77383.31 ,  95058.57 , 115899.05 ,\n",
       "       139645.785])"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "averages[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/code/.ipynb_checkpoints/tensor_generation2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "#import tensorflow as tf\n",
    "import numpy as np\n",
    "import scipy.io\n",
    "from scipy.spatial.distance import pdist\n",
    "from scipy.interpolate import griddata\n",
    "import time\n",
    "import sklearn\n",
    "from sklearn.cluster import KMeans\n",
    "import scipy\n",
    "import scipy.stats as stats\n",
    "import scipy.special\n",
    "\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cartesian_product(arr1, arr2): \n",
    "    return list(product(arr1, arr2))  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-4-c6d9f79dd075>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-4-c6d9f79dd075>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    def generate_tensor(2,numsamples):\u001b[0m\n\u001b[0m                        ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "def generate_tensor(2,numsamples):\n",
    "    betas = [np.random.beta(1,1,size=[2000]) for k in range(nmods)]\n",
    "    log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "    log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "    log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "    omegas = [np.exp(log_omegas[l]) for k in range(nomds)]\n",
    "    \n",
    "    inds = cartesian_product(omegas[0],omegas[1])\n",
    "    values = [omegas[0][i[0]]*omegas[1][i[1]] for i in inds]\n",
    "    weight_tensor = np.hstack(np.array(inds),np.expand_dims(values,axis=-1))\n",
    "    samples = np.random.choice\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1],\n",
       "       [2],\n",
       "       [3],\n",
       "       [4]])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.expand_dims([1,2,3,4],axis =-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'generate_tensor' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-3-d80f6ddecf01>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mgenerate_tensor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m100\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'generate_tensor' is not defined"
     ]
    }
   ],
   "source": [
    "generate_tensor(2, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/code/tensor_generation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import scipy.io\n",
    "from scipy.spatial.distance import pdist\n",
    "from scipy.interpolate import griddata\n",
    "import time\n",
    "import sklearn\n",
    "from sklearn.cluster import KMeans\n",
    "import scipy\n",
    "import scipy.stats as stats\n",
    "import scipy.special\n",
    "\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "nmods = 3\n",
    "numsamples = 100\n",
    "betas = [np.random.beta(1,10,size=[2000]) for k in range(nmods)]\n",
    "log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "omegas = [np.exp(log_omegas[k]) for k in range(nmods)]\n",
    "samples = [np.random.choice(range(2000), p = omegas[k],size = 2000) for k in range(nmods)]\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tensor_sparse_stick(alpha): \n",
    "    nmods=3\n",
    "    Wstar =[np.random.gamma(alpha) for k in range(3)]\n",
    "    N = np.maximum(np.random.poisson(np.prod(Wstar)),1)\n",
    "    \n",
    "    betas = [np.random.beta(1,alpha,size=[2000]) for k in range(nmods)]\n",
    "    log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "    log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "    log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "    omegas = [np.exp(log_omegas[k]) for k in range(nmods)]\n",
    "    \n",
    "    samples = [np.random.choice(range(2000), p = omegas[k],size = 2000) for k in range(nmods)]\n",
    "    entries = np.unique(np.vstack(samples).T,axis=0)\n",
    "    \n",
    "    size = np.prod([np.unique(entries[:,k]).shape[0] for k in range(3)])\n",
    "    return entries.shape[0], size, "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_sparse_stick(alpha):\n",
    "    nmods=3\n",
    "    Wstar =[np.random.gamma(alpha) for k in range(3)]\n",
    "    N = np.maximum(np.random.poisson(np.prod(Wstar)),1)\n",
    "    \n",
    "    betas = [np.random.beta(1,alpha,size=[2000]) for k in range(nmods)]\n",
    "    log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "    log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "    log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "    omegas = [np.exp(log_omegas[k]) for k in range(nmods)]\n",
    "    \n",
    "    samples = [np.random.choice(range(2000), p = omegas[k],size = 2000) for k in range(nmods)]\n",
    "    entries = np.unique(np.vstack(samples).T,axis=0)\n",
    "    return entries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "def tensor_sparse_trial2(alpha):\n",
    "    entries = np.unique(np.vstack([np.array(gen_sparse_stick(alpha)),np.array(gen_sparse_stick(alpha))\n",
    "                                   ,np.array(gen_sparse_stick(alpha))]),axis=0)\n",
    "    size = np.prod([np.unique(entries[:,k]).shape[0] for k in range(3)])\n",
    "    \n",
    "    return entries.shape[0],size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(976, 43050)"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tensor_sparse_stick(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n",
      "3\n",
      "3.5\n",
      "4.5\n",
      "5\n",
      "5.5\n",
      "6\n",
      "6.5\n",
      "7\n",
      "7.5\n",
      "8\n",
      "8.5\n",
      "8.75\n",
      "9\n",
      "9.1\n",
      "9.2\n"
     ]
    }
   ],
   "source": [
    "averages = []\n",
    "for alpha in [2,3,3.5,4.5,5,5.5,6,6.5,7,7.5,8,8.5,8.75,9,9.1,9.2]:\n",
    "    print(alpha)\n",
    "    results = []\n",
    "    for i in range(200):\n",
    "        results.append(tensor_sparse_stick(alpha))\n",
    "    results = np.mean(results,axis=0)\n",
    "    averages.append(results)\n",
    "averages = np.array(averages) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "1.5\n",
      "2.5\n",
      "3\n",
      "3.5\n",
      "4.5\n",
      "5\n",
      "5.5\n",
      "6\n",
      "6.5\n",
      "7\n"
     ]
    }
   ],
   "source": [
    "averages = []\n",
    "for alpha in [1,1.5,2.5,3,3.5,4.5,5,5.5,6,6.5,7]:\n",
    "    print(alpha)\n",
    "    results = []\n",
    "    for i in range(200):\n",
    "        results.append(tensor_sparse_trial2(alpha))\n",
    "    results = np.mean(results,axis=0)\n",
    "    averages.append(results)\n",
    "averages = np.array(averages) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(averages[:,1],averages[:,0]/averages[:,1],label= 'ours')\n",
    "#plt.plot(averages2[:,1],averages2[:,0]/averages2[:,1],label= 'ours')\n",
    "#plt.plot(averages,)\n",
    "#plt.plot(cp_nodes**3,average_cp/cp_nodes**3)\n",
    "plt.xlabel(\"Tensor Size\")\n",
    "plt.ylabel(\"#Edge/Tensor Size\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.15563992, 0.11435753, 0.07368249, 0.06315034, 0.05268409,\n",
       "       0.0397881 , 0.03455156, 0.03033025, 0.02681436, 0.02390171,\n",
       "       0.02111986])"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "averages[:,0]/averages[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  1259.06 ,   3266.51 ,  11291.15 ,  17106.955,  25137.475,\n",
       "        46334.075,  60578.745,  77383.31 ,  95058.57 , 115899.05 ,\n",
       "       139645.785])"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "averages[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/code/tensor_generation2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "#import tensorflow as tf\n",
    "import numpy as np\n",
    "import scipy.io\n",
    "from scipy.spatial.distance import pdist\n",
    "from scipy.interpolate import griddata\n",
    "import time\n",
    "import sklearn\n",
    "from sklearn.cluster import KMeans\n",
    "import scipy\n",
    "import scipy.stats as stats\n",
    "import scipy.special\n",
    "\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cartesian_product(arr1, arr2): \n",
    "    return list(product(arr1, arr2))  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-4-c6d9f79dd075>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-4-c6d9f79dd075>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    def generate_tensor(2,numsamples):\u001b[0m\n\u001b[0m                        ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "def generate_tensor(2,numsamples):\n",
    "    betas = [np.random.beta(1,1,size=[2000]) for k in range(nmods)]\n",
    "    log_betas = [np.log(betas[k]) for k in range(nmods)]\n",
    "    log_betas_minus = [np.log(1-betas[k]) for k in range(nmods)]\n",
    "    log_omegas = [log_betas[k] + np.insert(np.cumsum(log_betas_minus[k])[:-1],0,0) for k in range(nmods)]\n",
    "    omegas = [np.exp(log_omegas[l]) for k in range(nomds)]\n",
    "    \n",
    "    inds = cartesian_product(omegas[0],omegas[1])\n",
    "    values = [omegas[0][i[0]]*omegas[1][i[1]] for i in inds]\n",
    "    weight_tensor = np.hstack(np.array(inds),np.expand_dims(values,axis=-1))\n",
    "    samples = np.random.choice\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1],\n",
       "       [2],\n",
       "       [3],\n",
       "       [4]])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.expand_dims([1,2,3,4],axis =-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'generate_tensor' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-3-d80f6ddecf01>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mgenerate_tensor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m100\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'generate_tensor' is not defined"
     ]
    }
   ],
   "source": [
    "generate_tensor(2, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

